Model diagnostics of discrete data regression: a unifying framework using functional residuals

Model diagnostics is an indispensable component of regression analysis, yet it is not well addressed in standard textbooks on generalized linear models. The lack of exposition is attributed to the fact that when outcome data are discrete, classical methods (e.g., Pearson/deviance residual analysis and goodness-of-fit tests) have limited utility in model diagnostics and treatment. This paper establishes a novel framework for model diagnostics of discrete data regression. Unlike the literature defining a single-valued quantity as the residual, we propose to use a function as a vehicle to retain the residual information. In the presence of discreteness, we show that such a functional residual is appropriate for summarizing the residual randomness that cannot be captured by the structural part of the model. We establish its theoretical properties, which leads to the innovation of new diagnostic tools including the functional-residual-vs covariate plot and Function-to-Function (Fn-Fn) plot. Our numerical studies demonstrate that the use of these tools can reveal a variety of model misspecifications, such as not properly including a higher-order term, an explanatory variable, an interaction effect, a dispersion parameter, or a zero-inflation component. The functional residual yields, as a byproduct, Liu-Zhang's surrogate residual mainly developed for cumulative link models for ordinal data (Liu and Zhang, 2018, JASA). As a general notion, it considerably broadens the diagnostic scope as it applies to virtually all parametric models for binary, ordinal and count data, all in a unified diagnostic scheme.

==> 0. Manuscript/Figure/heatmap/poisson/poissonmodelexamples.R <==

###################poisson regreeesion examples 6-10##############################

##################################################################################
################examples 6 & 7 Missing of the quadratic term######################
##################################################################################
library(Rmisc)
library(plyr)
library(ggplot2)
library(VGAM)
library(pscl)
library(ggpointdensity)
library(MASS)


n<-1000
px1<-rnorm(1000,0,1)
px2<-px1^2
plinearp<-1+0.2*px1+0.15*px2# link only for link function. linear predictor
plambda<-exp(plinearp)
summary(plambda)
plambda[10]
py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
  
}
pdata<-cbind.data.frame(px1,px2,py)
summary(py)
pmodel1<-glm(py~px1,family = "poisson",data = pdata)
pmodel2<-glm(py~px1+px2,family = "poisson",data = pdata)
summary(pmodel1)

summary(pmodel2)
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)
deviance1<-resid(pmodel1,type="deviance")
pearson1<-resid(pmodel1,type="pearson")
deviance2<-resid(pmodel2,type="deviance")
pearson2<-resid(pmodel2,type="pearson")
d1<-cbind.data.frame(px1,deviance1)
d2<-cbind.data.frame(px1,deviance2)
p1<-cbind.data.frame(px1,pearson1)
p2<-cbind.data.frame(px1,pearson2)

p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+xlim(-3,3)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the normal scale")

p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+xlim(-3,3)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residuals on the normal scale")

p1_deviance<-ggplot(d1, aes(x=px1, y=deviance1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Deviance residuals")
p2_deviance<-ggplot(d2, aes(x=px1, y=deviance2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Deviance residuals")

p1_pearson<-ggplot(d1, aes(x=px1, y=pearson1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Pearson residuals")
p2_pearson<-ggplot(d2, aes(x=px1, y=pearson2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Pearson residuals")
multiplot(p2_unif,p2_deviance,p2_norm,p2_pearson,cols=2)
multiplot(p1_unif,p1_deviance,p1_norm,p1_pearson,cols=2)


for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}
pnormr2<-qnorm(pjitter2)
pnormr1<-qnorm(pjitter1)
par(mfrow=c(1,2))
scatter.smooth(px1, pnormr2,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(x), ylab = "Our residual",main="Correct specification of the model")
abline(h=0,col = "blue",lty=3)
scatter.smooth(px1, pnormr1,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(x), ylab = "Our residual",main="Missing of the quadratic term")
abline(h=0,col = "blue",lty=3)
qqnorm(pnormr2,main = "Q-Q plot of Example 6")
qqline(pnormr2)

qqnorm(pnormr1,main = "Q-Q plot of Example 7")
qqline(pnormr1)
#################################################################################
########################        end        ######################################
#################################################################################



##################################################################################
#####################example 8 Missing of the cubic term##########################
##################################################################################

px1<-rnorm(1000,0,1)
n <- 1000
px2<-px1^2
px3<-px1^3

plinearp<--0.6+0.1*px1-0.15*px2+0.22*px3# link only for link function. linear predictor

plambda<-exp(plinearp)

py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
}

summary(py)
pmodel1<-glm(py~px1+px2,family = "poisson")
pmodel2<-glm(py~px1+px2+px3,family = "poisson")
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)

p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+xlim(-3,3)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the normal scale")

p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+xlim(-3,3)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residuals")

ggarrange(p2_unif,p2_norm,p2_deviance,p2_pearson,ncol=2,nrow=2)
ggarrange(p1_unif,p1_norm,p1_deviance,p1_pearson,ncol=2,nrow=2)


for (i in 1:length(px1)) {
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
point1<-cbind.data.frame(px1,pnormr1)
point2<-cbind.data.frame(px1,pnormr2)

p1_point<-ggplot(point1, aes(x=px1, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Point residuals")
p2_point<-ggplot(point2, aes(x=px1, y=pnormr2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Point residuals")

multiplot(p1_norm,p1_point,cols=2)


#################################################################################
########################        end        ######################################
#################################################################################




##################################################################################
######################example 9 Missing of a covariate############################
##################################################################################
n<-1000
px1<-rnorm(1000,0,0.8)

px2<-rnorm(1000,-1,1)
px3<-rnorm(1000,0.8,0.9)
plinearp<-0.5+0.25*px1+0.5*px2# link only for link function. linear predictor
plambda<-exp(plinearp)

py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
}


pmodel1<-glm(py~px1,family = "poisson")
pmodel2<-glm(py~px1+px2,family = "poisson")
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
px22<-rep(px2,101)
px33<-rep(px3,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px22,qnumbers1v)
qnumbers2<-cbind.data.frame(px33,qnumbers1v)
numbers1<-cbind.data.frame(px22,numbers1v)
numbers2<-cbind.data.frame(px33,numbers1v)

p1_unif<-ggplot(numbers1, aes(px22,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px33,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px33,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  xlab("X3")+ylab("")+
  labs(title = "Functional residuals")

p1_norm<-ggplot(qnumbers1, aes(px22,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X2")+ylab("")+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residuals")



for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
point1<-cbind.data.frame(px2,pnormr1)
point2<-cbind.data.frame(px3,pnormr1)

p1_point<-ggplot(point1, aes(x=px2, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X2")+ylab("")+labs(title="Point residuals")
p2_point<-ggplot(point2, aes(x=px3, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X3")+ylab("")+labs(title="Point residuals")

multiplot(p1_norm,p1_point,p2_norm,p2_point,cols=2)

#################################################################################
########################        end        ######################################
#################################################################################



##################################################################################
######################example 10 Missing of the interaction term##################
##################################################################################

px1<-rnorm(1000,0.5,1)
n<-1000
px2<-rnorm(1000,-1,0.7)
px3<-px1*px2
plinearp<--0.1+0.8*px1-0.5*px2+0.6*px3# link only for link function. linear predictor
plambda<-exp(plinearp)
summary(plambda)
py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
}

summary(py)
pmodel1<-glm(py~px1+px2,family = "poisson")
pmodel2<-glm(py~px1+px2+px3,family = "poisson")
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}

px33<-rep(px3,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px33,qnumbers1v)
qnumbers2<-cbind.data.frame(px33,qnumbers2v)
numbers1<-cbind.data.frame(px33,numbers1v)
numbers2<-cbind.data.frame(px33,numbers2v)

p1_unif<-ggplot(numbers1, aes(px33,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X1X2")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px33,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X1X2")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px33,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+xlim(-3,3)+
  xlab("X1X2")+ylab("")+
  labs(title = "Functional residuals on the normal scale")
qnumbers1<-cbind.data.frame(px22,qnumbers1v)
p1_norm<-ggplot(qnumbers1, aes(px22,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X2")+ylab("")+xlim(-5,4)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residual")

px11<-rep(px2,101)

for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
point1<-cbind.data.frame(px3,pnormr1)
point2<-cbind.data.frame(px3,pnormr2)

p1_point<-ggplot(point1, aes(x=px3, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+xlim(-5,4)+
  xlab("X1X2")+ylab("")+labs(title="Point residuals")
p2_point<-ggplot(point2, aes(x=px3, y=pnormr2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X1X2")+ylab("")+labs(title="Point residuals")

multiplot(p1_norm,p1_point,cols=2)

for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
par(mfrow=c(1,2))
scatter.smooth(px3, pnormr1,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(X[1]*X[2]), ylab = "Our residual",main="Missing of the interaction term")

abline(h=0,col = "blue",lty=3)
scatter.smooth(px3, pnormr2,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(X[1]*X[2]), ylab = "Our residual",main="Correct specification of the model")
abline(h=0,col = "blue",lty=3)
#################################################################################
########################        end        ######################################
#################################################################################

#################################################################################
########################        zero inflation        ###########################
#################################################################################
n<-1000

px1<-rnorm(1000,0,0.8)

library(VGAM)
library(pscl)
library(ggplot2)
plinearp<-1+1*px1# link only for link function. linear predictor
plambda<-exp(plinearp)
p0<-exp(1+0.2*px1)/(exp(1+0.2*px1)+1)
py<-rzipois(n,lambda=plambda,pstr0 = p0)
pdata<-cbind.data.frame(px1,py)
summary(py)
pmodel1<-glm(py~px1,family = poisson(link=log),data = pdata)
pmodel2<-zeroinfl(py~px1,data = pdata)

?zeroinfl
summary(pmodel1)
summary(pmodel2)
fittedy1<-predict(pmodel1,type="response")
fittedy2<-predict(pmodel2,type="prob")

pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)
inital<-rep(0,n)
end<-rep(1,n)
fittedzero<-cbind.data.frame(inital,fittedy2,end)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(sum(fittedzero[i,1:py[i]]),sum(fittedzero[i,1:py[i]+1]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)

p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  xlab("")+ylab("")+
  labs(title = "(b) Zero-Inflated Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )
summary(pmodel1)
p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("")+ylab("")+ylim(-2,2)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "(a) Regular Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )
multiplot(p1_norm,p2_norm,cols=2)


t1<-seq(0,1,0.001)
res1<-c()
meanres1<-c()

range1fortest<-range1[1:1000,]
range2fortest<-range2[1:1000,]
range2fortest<-as.data.frame(range2fortest)
range1fortest<-as.data.frame(range1fortest)
for (i in 1:length(t1)) {
  for (h in 1:nrow(range1fortest)) {
    res1[h]<-punif(t1[i],min=range1fortest$V1[h],max=range1fortest$V2[h])
  }
  meanres1[i]<-mean(res1)
}

resdata1<-cbind.data.frame(t1,meanres1)

tpoints1<-ggplot(resdata1, aes(x=t1, y=meanres1)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(a) Regular Poisson model")+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )


res2<-c()
meanres2<-c()
for (i in 1:length(t1)) {
  for (h in 1:nrow(range2fortest)) {
    res2[h]<-punif(t1[i],min=range2fortest$V1[h],max=range2fortest$V2[h])
  }
  meanres2[i]<-mean(res2)
}

resdata2<-cbind.data.frame(t1,meanres2)

tpoints2<-ggplot(resdata2, aes(x=t1, y=meanres2)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(b) Zero-Inflated Poisson model" )+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )

multiplot(tpoints1,tpoints2,cols=2)

##########################Dispersed Poisson Model
library(MASS)
n<-1000
px1<-rnorm(1000,0,1)
rpois.od<-function (n, lambda,d) {
  if (d==1)
    rpois(n, lambda)
  else
    rnbinom(n, size=(lambda/(d-1)), mu=lambda)
}
plinearp<-1.2+1.3*px1# link only for link function. linear predictor
f<-7
plambda<-exp(plinearp)
mean(plambda)
py<-rpois.od(n,plambda,f)
pdata<-cbind.data.frame(px1,py)
pmodel1<-glm(py~px1,family = poisson(link=log),data = pdata)
pmodel2<-glm(py~px1,family = quasipoisson)
s1<-summary(pmodel1)
s2<-summary(pmodel2)


fittedy1<-predict(pmodel1,type="response")
fittedy2<-predict(pmodel2,type="response")

range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)
for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(pnbinom(py[i]-1,size=fittedy2[i]/s2$dispersion,mu=fittedy2[i]),
                pnbinom(py[i],size=fittedy2[i]/s2$dispersion,mu=fittedy2[i]))
}

numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)
library(ggplot2)
p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  xlab("")+ylab("")+ylim(-3,3)+
  labs(title = "(b) Quasi-Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )

p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("")+ylab("")+ylim(-3,3)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "(a) Regular Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )
library(gridExtra)
grid.arrange(p1_norm,p2_norm,nrow=1)


t1<-seq(0,1,0.001)
res1<-c()
meanres1<-c()

range1fortest<-range1[1:1000,]
range2fortest<-range2[1:1000,]
range2fortest<-as.data.frame(range2fortest)
range1fortest<-as.data.frame(range1fortest)
for (i in 1:length(t1)) {
  for (h in 1:nrow(range1fortest)) {
    res1[h]<-punif(t1[i],min=range1fortest$V1[h],max=range1fortest$V2[h])
  }
  meanres1[i]<-mean(res1)
}

resdata1<-cbind.data.frame(t1,meanres1)

tpoints1<-ggplot(resdata1, aes(x=t1, y=meanres1)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(a) Regular Poisson model")+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )


res2<-c()
meanres2<-c()
for (i in 1:length(t1)) {
  for (h in 1:nrow(range2fortest)) {
    res2[h]<-punif(t1[i],min=range2fortest$V1[h],max=range2fortest$V2[h])
  }
  meanres2[i]<-mean(res2)
}

resdata2<-cbind.data.frame(t1,meanres2)

tpoints2<-ggplot(resdata2, aes(x=t1, y=meanres2)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(b) Quasi-Poisson model" )+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )

multiplot(tpoints1,tpoints2,cols=2)





==> Figure/heatmap/poisson/poissonmodelexamples.R <==

###################poisson regreeesion examples 6-10##############################

##################################################################################
################examples 6 & 7 Missing of the quadratic term######################
##################################################################################
library(Rmisc)
library(plyr)
library(ggplot2)
library(VGAM)
library(pscl)
library(ggpointdensity)
library(MASS)


n<-1000
px1<-rnorm(1000,0,1)
px2<-px1^2
plinearp<-1+0.2*px1+0.15*px2# link only for link function. linear predictor
plambda<-exp(plinearp)
summary(plambda)
plambda[10]
py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
  
}
pdata<-cbind.data.frame(px1,px2,py)
summary(py)
pmodel1<-glm(py~px1,family = "poisson",data = pdata)
pmodel2<-glm(py~px1+px2,family = "poisson",data = pdata)
summary(pmodel1)

summary(pmodel2)
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)
deviance1<-resid(pmodel1,type="deviance")
pearson1<-resid(pmodel1,type="pearson")
deviance2<-resid(pmodel2,type="deviance")
pearson2<-resid(pmodel2,type="pearson")
d1<-cbind.data.frame(px1,deviance1)
d2<-cbind.data.frame(px1,deviance2)
p1<-cbind.data.frame(px1,pearson1)
p2<-cbind.data.frame(px1,pearson2)

p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+xlim(-3,3)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the normal scale")

p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+xlim(-3,3)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residuals on the normal scale")

p1_deviance<-ggplot(d1, aes(x=px1, y=deviance1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Deviance residuals")
p2_deviance<-ggplot(d2, aes(x=px1, y=deviance2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Deviance residuals")

p1_pearson<-ggplot(d1, aes(x=px1, y=pearson1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Pearson residuals")
p2_pearson<-ggplot(d2, aes(x=px1, y=pearson2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Pearson residuals")
multiplot(p2_unif,p2_deviance,p2_norm,p2_pearson,cols=2)
multiplot(p1_unif,p1_deviance,p1_norm,p1_pearson,cols=2)


for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}
pnormr2<-qnorm(pjitter2)
pnormr1<-qnorm(pjitter1)
par(mfrow=c(1,2))
scatter.smooth(px1, pnormr2,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(x), ylab = "Our residual",main="Correct specification of the model")
abline(h=0,col = "blue",lty=3)
scatter.smooth(px1, pnormr1,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(x), ylab = "Our residual",main="Missing of the quadratic term")
abline(h=0,col = "blue",lty=3)
qqnorm(pnormr2,main = "Q-Q plot of Example 6")
qqline(pnormr2)

qqnorm(pnormr1,main = "Q-Q plot of Example 7")
qqline(pnormr1)
#################################################################################
########################        end        ######################################
#################################################################################



##################################################################################
#####################example 8 Missing of the cubic term##########################
##################################################################################

px1<-rnorm(1000,0,1)
n <- 1000
px2<-px1^2
px3<-px1^3

plinearp<--0.6+0.1*px1-0.15*px2+0.22*px3# link only for link function. linear predictor

plambda<-exp(plinearp)

py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
}

summary(py)
pmodel1<-glm(py~px1+px2,family = "poisson")
pmodel2<-glm(py~px1+px2+px3,family = "poisson")
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)

p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+xlim(-3,3)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the normal scale")

p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+xlim(-3,3)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residuals")

ggarrange(p2_unif,p2_norm,p2_deviance,p2_pearson,ncol=2,nrow=2)
ggarrange(p1_unif,p1_norm,p1_deviance,p1_pearson,ncol=2,nrow=2)


for (i in 1:length(px1)) {
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
point1<-cbind.data.frame(px1,pnormr1)
point2<-cbind.data.frame(px1,pnormr2)

p1_point<-ggplot(point1, aes(x=px1, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Point residuals")
p2_point<-ggplot(point2, aes(x=px1, y=pnormr2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X")+ylab("")+labs(title="Point residuals")

multiplot(p1_norm,p1_point,cols=2)


#################################################################################
########################        end        ######################################
#################################################################################




##################################################################################
######################example 9 Missing of a covariate############################
##################################################################################
n<-1000
px1<-rnorm(1000,0,0.8)

px2<-rnorm(1000,-1,1)
px3<-rnorm(1000,0.8,0.9)
plinearp<-0.5+0.25*px1+0.5*px2# link only for link function. linear predictor
plambda<-exp(plinearp)

py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
}


pmodel1<-glm(py~px1,family = "poisson")
pmodel2<-glm(py~px1+px2,family = "poisson")
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
px22<-rep(px2,101)
px33<-rep(px3,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px22,qnumbers1v)
qnumbers2<-cbind.data.frame(px33,qnumbers1v)
numbers1<-cbind.data.frame(px22,numbers1v)
numbers2<-cbind.data.frame(px33,numbers1v)

p1_unif<-ggplot(numbers1, aes(px22,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px33,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px33,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  xlab("X3")+ylab("")+
  labs(title = "Functional residuals")

p1_norm<-ggplot(qnumbers1, aes(px22,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X2")+ylab("")+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residuals")



for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
point1<-cbind.data.frame(px2,pnormr1)
point2<-cbind.data.frame(px3,pnormr1)

p1_point<-ggplot(point1, aes(x=px2, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X2")+ylab("")+labs(title="Point residuals")
p2_point<-ggplot(point2, aes(x=px3, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X3")+ylab("")+labs(title="Point residuals")

multiplot(p1_norm,p1_point,p2_norm,p2_point,cols=2)

#################################################################################
########################        end        ######################################
#################################################################################



##################################################################################
######################example 10 Missing of the interaction term##################
##################################################################################

px1<-rnorm(1000,0.5,1)
n<-1000
px2<-rnorm(1000,-1,0.7)
px3<-px1*px2
plinearp<--0.1+0.8*px1-0.5*px2+0.6*px3# link only for link function. linear predictor
plambda<-exp(plinearp)
summary(plambda)
py<-c()
for (i in 1:length(px1)) {
  py[i]<-rpois(1,plambda[i])
}

summary(py)
pmodel1<-glm(py~px1+px2,family = "poisson")
pmodel2<-glm(py~px1+px2+px3,family = "poisson")
fittedy1<-pmodel1$fitted.values
fittedy2<-pmodel2$fitted.values
pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(ppois(py[i]-1,fittedy2[i]),ppois(py[i],fittedy2[i]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}

px33<-rep(px3,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px33,qnumbers1v)
qnumbers2<-cbind.data.frame(px33,qnumbers2v)
numbers1<-cbind.data.frame(px33,numbers1v)
numbers2<-cbind.data.frame(px33,numbers2v)

p1_unif<-ggplot(numbers1, aes(px33,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X1X2")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px33,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X1X2")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px33,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+xlim(-3,3)+
  xlab("X1X2")+ylab("")+
  labs(title = "Functional residuals on the normal scale")
qnumbers1<-cbind.data.frame(px22,qnumbers1v)
p1_norm<-ggplot(qnumbers1, aes(px22,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X2")+ylab("")+xlim(-5,4)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "Functional residual")

px11<-rep(px2,101)

for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
point1<-cbind.data.frame(px3,pnormr1)
point2<-cbind.data.frame(px3,pnormr2)

p1_point<-ggplot(point1, aes(x=px3, y=pnormr1)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+xlim(-5,4)+
  xlab("X1X2")+ylab("")+labs(title="Point residuals")
p2_point<-ggplot(point2, aes(x=px3, y=pnormr2)) + 
  geom_point()+
  geom_smooth(method=loess, se=FALSE)+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("X1X2")+ylab("")+labs(title="Point residuals")

multiplot(p1_norm,p1_point,cols=2)

for (i in 1:length(px1)) {
  
  pjitter1[i]<-runif(1,min=ppois(py[i]-1,fittedy1[i]),max=ppois(py[i],fittedy1[i]))
}

pnormr1<-qnorm(pjitter1)

pjitter2<-c()
for (i in 1:length(px2)) {
  
  pjitter2[i]<-runif(1,min=ppois(py[i]-1,fittedy2[i]),max=ppois(py[i],fittedy2[i]))
}

pnormr2<-qnorm(pjitter2)
par(mfrow=c(1,2))
scatter.smooth(px3, pnormr1,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(X[1]*X[2]), ylab = "Our residual",main="Missing of the interaction term")

abline(h=0,col = "blue",lty=3)
scatter.smooth(px3, pnormr2,
               lpars = list(lwd = 2, col = "red"),ylim = range(-5,5),
               xlab = expression(X[1]*X[2]), ylab = "Our residual",main="Correct specification of the model")
abline(h=0,col = "blue",lty=3)
#################################################################################
########################        end        ######################################
#################################################################################

#################################################################################
########################        zero inflation        ###########################
#################################################################################
n<-1000

px1<-rnorm(1000,0,0.8)

library(VGAM)
library(pscl)
library(ggplot2)
plinearp<-1+1*px1# link only for link function. linear predictor
plambda<-exp(plinearp)
p0<-exp(1+0.2*px1)/(exp(1+0.2*px1)+1)
py<-rzipois(n,lambda=plambda,pstr0 = p0)
pdata<-cbind.data.frame(px1,py)
summary(py)
pmodel1<-glm(py~px1,family = poisson(link=log),data = pdata)
pmodel2<-zeroinfl(py~px1,data = pdata)

?zeroinfl
summary(pmodel1)
summary(pmodel2)
fittedy1<-predict(pmodel1,type="response")
fittedy2<-predict(pmodel2,type="prob")

pjitter1<-c()
range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)
inital<-rep(0,n)
end<-rep(1,n)
fittedzero<-cbind.data.frame(inital,fittedy2,end)

for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(sum(fittedzero[i,1:py[i]]),sum(fittedzero[i,1:py[i]+1]))
}
numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)

p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  xlab("")+ylab("")+
  labs(title = "(b) Zero-Inflated Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )
summary(pmodel1)
p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("")+ylab("")+ylim(-2,2)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "(a) Regular Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )
multiplot(p1_norm,p2_norm,cols=2)


t1<-seq(0,1,0.001)
res1<-c()
meanres1<-c()

range1fortest<-range1[1:1000,]
range2fortest<-range2[1:1000,]
range2fortest<-as.data.frame(range2fortest)
range1fortest<-as.data.frame(range1fortest)
for (i in 1:length(t1)) {
  for (h in 1:nrow(range1fortest)) {
    res1[h]<-punif(t1[i],min=range1fortest$V1[h],max=range1fortest$V2[h])
  }
  meanres1[i]<-mean(res1)
}

resdata1<-cbind.data.frame(t1,meanres1)

tpoints1<-ggplot(resdata1, aes(x=t1, y=meanres1)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(a) Regular Poisson model")+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )


res2<-c()
meanres2<-c()
for (i in 1:length(t1)) {
  for (h in 1:nrow(range2fortest)) {
    res2[h]<-punif(t1[i],min=range2fortest$V1[h],max=range2fortest$V2[h])
  }
  meanres2[i]<-mean(res2)
}

resdata2<-cbind.data.frame(t1,meanres2)

tpoints2<-ggplot(resdata2, aes(x=t1, y=meanres2)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(b) Zero-Inflated Poisson model" )+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )

multiplot(tpoints1,tpoints2,cols=2)

##########################Dispersed Poisson Model
library(MASS)
n<-1000
px1<-rnorm(1000,0,1)
rpois.od<-function (n, lambda,d) {
  if (d==1)
    rpois(n, lambda)
  else
    rnbinom(n, size=(lambda/(d-1)), mu=lambda)
}
plinearp<-1.2+1.3*px1# link only for link function. linear predictor
f<-7
plambda<-exp(plinearp)
mean(plambda)
py<-rpois.od(n,plambda,f)
pdata<-cbind.data.frame(px1,py)
pmodel1<-glm(py~px1,family = poisson(link=log),data = pdata)
pmodel2<-glm(py~px1,family = quasipoisson)
s1<-summary(pmodel1)
s2<-summary(pmodel2)


fittedy1<-predict(pmodel1,type="response")
fittedy2<-predict(pmodel2,type="response")

range1<-matrix(NA,nrow=1000,ncol = 2)
range2<-matrix(NA,nrow=1000,ncol = 2)
for (i in 1:length(px1)) {
  range1[i,]<-c(ppois(py[i]-1,fittedy1[i]),ppois(py[i],fittedy1[i]))
}

for (i in 1:length(px1)) {
  range2[i,]<-c(pnbinom(py[i]-1,size=fittedy2[i]/s2$dispersion,mu=fittedy2[i]),
                pnbinom(py[i],size=fittedy2[i]/s2$dispersion,mu=fittedy2[i]))
}

numbers1<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers1)) {
    numbers1[h,a]<-range1[h,1]+(range1[h,2]-range1[h,1])/100*(a-1)
  }
}
numbers2<-matrix(NA,nrow=n,ncol = 101)
for (h in 1:n) {
  for (a in 1:ncol(numbers2)) {
    numbers2[h,a]<-range2[h,1]+(range2[h,2]-range2[h,1])/100*(a-1)
  }
}
px11<-rep(px1,101)
numbers1v<-as.vector(numbers1)
numbers2v<-as.vector(numbers2)
qnumbers1v<-qnorm(numbers1v)
qnumbers2v<-qnorm(numbers2v)
qnumbers1<-cbind.data.frame(px11,qnumbers1v)
qnumbers2<-cbind.data.frame(px11,qnumbers2v)
numbers1<-cbind.data.frame(px11,numbers1v)
numbers2<-cbind.data.frame(px11,numbers2v)
library(ggplot2)
p1_unif<-ggplot(numbers1, aes(px11,numbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+ylim(0,1)+
  xlab("X")+ylab("")+
  labs(title = "Functional residuals on the uniform scale")

p2_unif<-ggplot(numbers2, aes(px11,numbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0.5,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  ylim(0,1)+
  xlab("X")+ylab("")+labs(title ="Functional residuals on the uniform scale")
p2_norm<-ggplot(qnumbers2, aes(px11,qnumbers2v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  geom_smooth(method = "loess",se=FALSE)+
  xlab("")+ylab("")+ylim(-3,3)+
  labs(title = "(b) Quasi-Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )

p1_norm<-ggplot(qnumbers1, aes(px11,qnumbers1v)) +
  stat_density_2d(aes(fill = stat(level)), geom = 'polygon') +
  scale_fill_viridis_c(name = "density")+
  geom_hline(yintercept=0,linetype="dashed", color = "red")+
  xlab("")+ylab("")+ylim(-3,3)+
  geom_smooth(method = "loess",se=FALSE)+
  labs(title = "(a) Regular Poisson model")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )
library(gridExtra)
grid.arrange(p1_norm,p2_norm,nrow=1)


t1<-seq(0,1,0.001)
res1<-c()
meanres1<-c()

range1fortest<-range1[1:1000,]
range2fortest<-range2[1:1000,]
range2fortest<-as.data.frame(range2fortest)
range1fortest<-as.data.frame(range1fortest)
for (i in 1:length(t1)) {
  for (h in 1:nrow(range1fortest)) {
    res1[h]<-punif(t1[i],min=range1fortest$V1[h],max=range1fortest$V2[h])
  }
  meanres1[i]<-mean(res1)
}

resdata1<-cbind.data.frame(t1,meanres1)

tpoints1<-ggplot(resdata1, aes(x=t1, y=meanres1)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(a) Regular Poisson model")+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )


res2<-c()
meanres2<-c()
for (i in 1:length(t1)) {
  for (h in 1:nrow(range2fortest)) {
    res2[h]<-punif(t1[i],min=range2fortest$V1[h],max=range2fortest$V2[h])
  }
  meanres2[i]<-mean(res2)
}

resdata2<-cbind.data.frame(t1,meanres2)

tpoints2<-ggplot(resdata2, aes(x=t1, y=meanres2)) + 
  geom_point()+
  geom_abline(intercept=0,slope=1,linetype="dashed", color = "red")+
  labs(title = "(b) Quasi-Poisson model" )+ylab("Res(t)")+theme(
    plot.title = element_text(size=14, face = "bold"),
    axis.title.x = element_text(size=14, face="bold"),
    axis.title.y = element_text(size=14, face="bold")
  )

multiplot(tpoints1,tpoints2,cols=2)




